Exploiting Social Network Structure for Person-to-Person Sentiment Analysis

Person-to-person evaluations are prevalent in all kinds of discourse and important for establishing reputations, building social bonds, and shaping public opinion. Such evaluations can be analyzed separately using signed social networks and textual sentiment analysis, but this misses the rich interactions between language and social context. To capture such interactions, we develop a model that predicts individual A's opinion of individual B by synthesizing information from the signed social network in which A and B are embedded with sentiment analysis of the evaluative texts relating A to B. We prove that this problem is NP-hard but can be relaxed to an efficiently solvable hinge-loss Markov random field, and we show that this implementation outperforms text-only and network-only versions in two very different datasets involving community-level decision-making: the Wikipedia Requests for Adminship corpus and the Convote U.S. Congressional speech corpus.

==> mergeTexFiles.py <==
#! /usr/bin/python
# loads a main tex file and includes all the \input{filename} tex files

import os, sys

print(sys.argv)

if len(sys.argv) != 3 :
  print('\nUSAGE: mergeTexFiles.py <input> <output>')
  print('  Loads a main tex file and includes all the \input{filename} tex files')
  print('  <input>:  input tex file that include \\input{filaname} directives')
  print('  <output>: output tex file\n')
  exit(1)

print('Merging files in ', sys.argv[1],' to ', sys.argv[2])

F = open(sys.argv[1], 'rt')
FO = open(sys.argv[2], 'wt')
for L in F :
  L = L.strip()
  if L.startswith('\\input{') :
    FNm = L[7:-1]
    print('  ', FNm)
    for l1 in open(FNm+'.tex', 'rt') :
      FO.write(l1)
  else :
    FO.write(L)
    FO.write('\n')
  
